A Synchronized Stereo and Plenoptic Visual Odometry Dataset

We present a new dataset to evaluate monocular, stereo, and plenoptic camera based visual odometry algorithms. The dataset comprises a set of synchronized image sequences recorded by a micro lens array (MLA) based plenoptic camera and a stereo camera system. For this, the stereo cameras and the plenoptic camera were assembled on a common hand-held platform. All sequences are recorded in a very large loop, where beginning and end show the same scene. Therefore, the tracking accuracy of a visual odometry algorithm can be measured from the drift between beginning and end of the sequence. For both, the plenoptic camera and the stereo system, we supply full intrinsic camera models, as well as vignetting data. The dataset consists of 11 sequences which were recorded in challenging indoor and outdoor scenarios. We present, by way of example, the results achieved by state-of-the-art algorithms.

==> figures/vignetting/vignetting_calibration.m <==
close all

%% vignetting plenoptic camera
imWhitePlen = imread('AverageWhiteImage.png');
imWhitePlen = im2double(rgb2gray(demosaic(imWhitePlen,'gbrg')));

cmin = 0.5;
cmax = 1;

imWhitePlen = imWhitePlen./max(max(imWhitePlen(512:1536,512:1536)));
figure
imagesc(imWhitePlen)
cMap = colormap('hot');
caxis([0.5 1])
colorbar
set(gca,'xtick',[],'ytick',[])

idxPlotPlen = 1041;

figure
plot(imWhitePlen(1041,:))
ylim([0.5 1])
xlim([1 length(imWhitePlen(1,:))])
xlabel('pixel coordinte')
ylabel('grey value')

%% stereo camera
imWhiteStereo = im2double(imread('AverageWhiteImage_cam0.png'));
imWhiteStereo = imgaussfilt(imWhiteStereo,1);


idxPlotStereo = round(length(imWhiteStereo(:,1))/2);
%idxPlotStereo = round(length(imWhiteEngel(:,1))/2);

figure
imagesc(imWhiteStereo)
colormap('hot');
caxis([0.5 1])
colorbar
set(gca,'xtick',[],'ytick',[])
% figure
% plot(imWhiteStereo(round(length(imWhiteStereo(:,1))/2),:))
% ylim([0.5 1])
% xlim([1 length(imWhiteStereo(1,:))])

%% stereo camera
imWhiteEngel = im2double(imread('vignetteSmoothed.png'));

figure
imagesc(imWhiteEngel)
colormap('hot')
caxis([0.5 1])
colorbar
set(gca,'xtick',[],'ytick',[])
% figure
% plot(imWhiteEngel(round(length(imWhiteEngel(:,1))/2),:))
% ylim([0.5 1])
% xlim([1 length(imWhiteEngel(1,:))])

figure
plot(imWhiteStereo(idxPlotStereo,:))
hold on
plot(imWhiteEngel(idxPlotStereo,:))
ylim([0.5 1])
xlim([1 length(imWhiteStereo(1,:))])
xlabel('pixel coordinte')
ylabel('grey value')
legend('white balance filter','Engel et al. (2016)')

csvwrite('virgnetting_plenoptic.csv',[(0:length(imWhitePlen(1,:))-1)' imWhitePlen(idxPlotPlen,:)']);
csvwrite('virgnetting_cam0.csv',[(0:length(imWhiteStereo(1,:))-1)' imWhiteStereo(idxPlotStereo,:)' imWhiteEngel(idxPlotStereo,:)']);

lenMap = size(cMap,1);
imWhitePlen(imWhitePlen<cmin) = cmin;
imWhitePlen(imWhitePlen>cmax) = cmax;
Gs = round(interp1(linspace(cmin,cmax,lenMap),1:lenMap,imWhitePlen));
falseColorImage = reshape(cMap(Gs,:),[size(Gs) 3]); % Make RGB image from scaled.
imwrite(falseColorImage,'plenopticWhiteImage.png')

imWhiteStereo(imWhiteStereo<cmin) = cmin;
imWhiteStereo(imWhiteStereo>cmax) = cmax;
Gs = round(interp1(linspace(cmin,cmax,lenMap),1:lenMap,imWhiteStereo));
falseColorImage = reshape(cMap(Gs,:),[size(Gs) 3]); % Make RGB image from scaled.
imwrite(falseColorImage,'cam0WhiteImage.png')

imWhiteEngel(imWhiteEngel<cmin) = cmin;
imWhiteEngel(imWhiteEngel>cmax) = cmax;
Gs = round(interp1(linspace(cmin,cmax,lenMap),1:lenMap,imWhiteEngel));
falseColorImage = reshape(cMap(Gs,:),[size(Gs) 3]); % Make RGB image from scaled.
imwrite(falseColorImage,'cam0WhiteImageEngel.png')


